Repetition Avoidance in Curling-Number Transforms

We study repetition avoidance in a word ${\bf w}$ and its curling-number transform $C({\bf w})$. For alphabets of sizes $2$, $3$, and $4$, we use Thue-Morse-based morphic constructions and exhaustive finite searches. A ternary word for which both ${\bf w}$ and $C({\bf w})$ are overlap-free has length at most $84$, whereas over four letters an infinite example exists. Hence $4$ is the smallest alphabet size admitting simultaneous infinite overlap-freeness. The infinite constructions are verified in Walnut; the finite maxima are obtained by exhaustive breadth-first search and checked independently.

==> bfs_verify.cpp <==
#include <cstdint>
#include <cstdlib>
#include <iostream>
#include <string>
#include <vector>

// Standalone verifier for the six finite maximality statements in
// "Repetition Avoidance in Curling-Number Transforms".
//
// Build:
//   c++ -O3 -std=c++17 bfs_verify.cpp -o bfs_verify
// Run:
//   ./bfs_verify
//
// The exhaustive searches use the cubefree-source shortcut from the paper:
// for every retained source prefix, the next transform symbol is 2 iff the
// new prefix ends in a square, and otherwise 1.  A completely general curling
// number implementation is used independently to recheck all displayed
// terminal examples and their transforms.

struct Threshold {
    int a;       // alpha = a/b
    int b;
    bool strict; // true: forbid exponent > alpha; false: forbid exponent >= alpha
};

struct CaseSpec {
    const char* name;
    int alphabet_size;
    int terminal_length;
    Threshold source;
    Threshold transform;
    std::uint64_t expected_terminal_count;
};

struct State {
    std::string word;      // raw symbol bytes 0,1,2,...
    std::string transform; // raw positive-integer bytes 1,2,...
};

[[noreturn]] static void fail(const std::string& message) {
    std::cerr << "FAIL: " << message << "\n";
    std::exit(1);
}

static std::string parse_digits(const std::string& s) {
    std::string out;
    out.reserve(s.size());
    for (char c : s) {
        if (c < '0' || c > '9') fail("non-digit in hard-coded witness");
        out.push_back(static_cast<char>(c - '0'));
    }
    return out;
}

static std::string render_digits(const std::string& s) {
    std::string out;
    out.reserve(s.size());
    for (unsigned char c : s) {
        if (c > 9) fail("symbol too large for decimal rendering");
        out.push_back(static_cast<char>('0' + c));
    }
    return out;
}

// After extending a valid prefix by one symbol, any newly created forbidden
// factor must be a suffix.  For a candidate period p, it is enough to test the
// shortest integral suffix length L0 whose exponent violates the threshold.
// Any longer violating p-periodic suffix has a p-periodic suffix of length L0;
// conversely, if a tested suffix has period p, its least period is <= p, so the
// actual exponent is at least the exponent detected here.
static bool has_forbidden_suffix(const std::string& s, Threshold t) {
    const int n = static_cast<int>(s.size());
    for (int p = 1; p <= n; ++p) {
        const int L0 = t.strict
            ? (t.a * p) / t.b + 1
            : (t.a * p + t.b - 1) / t.b;
        if (L0 <= p || L0 > n) continue;

        const int start = n - L0;
        bool period_p = true;
        for (int i = start; i + p < n; ++i) {
            if (s[i] != s[i + p]) {
                period_p = false;
                break;
            }
        }
        if (period_p) return true;
    }
    return false;
}

static bool has_square_suffix(const std::string& s) {
    const int n = static_cast<int>(s.size());
    for (int p = 1; 2 * p <= n; ++p) {
        bool square = true;
        const int start = n - 2 * p;
        for (int j = 0; j < p; ++j) {
            if (s[start + j] != s[start + p + j]) {
                square = false;
                break;
            }
        }
        if (square) return true;
    }
    return false;
}

// General definition: cn(s) = max{k >= 1 : s = y z^k, z nonempty}.
static int curling_number(const std::string& s) {
    const int n = static_cast<int>(s.size());
    if (n == 0) fail("curling number requested for empty word");

    int best = 1;
    for (int block = 1; block <= n; ++block) {
        int k = 1;
        for (int end = n - block; end - block >= 0; end -= block) {
            bool equal = true;
            for (int j = 0; j < block; ++j) {
                if (s[end - block + j] != s[n - block + j]) {
                    equal = false;
                    break;
                }
            }
            if (!equal) break;
            ++k;
        }
        if (k > best) best = k;
    }
    return best;
}

static std::string direct_transform(const std::string& word) {
    std::string prefix, transform;
    prefix.reserve(word.size());
    transform.reserve(word.size());
    for (char c : word) {
        prefix.push_back(c);
        transform.push_back(static_cast<char>(curling_number(prefix)));
    }
    return transform;
}

static bool whole_word_valid_incrementally(const std::string& s, Threshold t) {
    std::string prefix;
    prefix.reserve(s.size());
    for (char c : s) {
        prefix.push_back(c);
        if (has_forbidden_suffix(prefix, t)) return false;
    }
    return true;
}

// Slow independent definitions used only in small internal self-tests.
static int least_period_slow(const std::string& s, int lo, int len) {
    for (int p = 1; p <= len; ++p) {
        bool ok = true;
        for (int i = 0; i + p < len; ++i) {
            if (s[lo + i] != s[lo + i + p]) { ok = false; break; }
        }
        if (ok) return p;
    }
    return len;
}

static bool whole_word_valid_slow(const std::string& s, Threshold t) {
    const int n = static_cast<int>(s.size());
    for (int lo = 0; lo < n; ++lo) {
        for (int len = 1; lo + len <= n; ++len) {
            const int p = least_period_slow(s, lo, len);
            const long long lhs = 1LL * t.b * len;
            const long long rhs = 1LL * t.a * p;
            if (t.strict ? (lhs > rhs) : (lhs >= rhs)) return false;
        }
    }
    return true;
}

static void core_self_tests() {
    const Threshold thresholds[] = {
        {3,1,false}, {2,1,true}, {3,1,true},
        {5,2,false}, {9,4,false}, {7,3,false}
    };

    // Exhaust all ternary words through length 7.  Compare the optimized
    // suffix predicate with a full least-period scan of every factor.
    for (int n = 1; n <= 7; ++n) {
        std::uint64_t total = 1;
        for (int i = 0; i < n; ++i) total *= 3;
        for (std::uint64_t code = 0; code < total; ++code) {
            std::uint64_t x = code;
            std::string s(n, char(0));
            for (int i = n - 1; i >= 0; --i) {
                s[i] = static_cast<char>(x % 3);
                x /= 3;
            }
            for (Threshold t : thresholds) {
                if (whole_word_valid_incrementally(s, t) != whole_word_valid_slow(s, t))
                    fail("optimized power test disagrees with slow least-period test");
            }

            // For cubefree words, verify the square-suffix shortcut directly.
            if (whole_word_valid_slow(s, {3,1,false})) {
                const int cn = curling_number(s);
                const int shortcut = has_square_suffix(s) ? 2 : 1;
                if (cn != shortcut)
                    fail("square-suffix shortcut disagrees with direct curling number");
            }
        }
    }
    std::cout << "core predicate self-tests: PASS\n";
}

static void check_witness(const char* label,
                          const std::string& ascii_word,
                          const std::string& ascii_transform,
                          Threshold source,
                          Threshold transform) {
    const std::string w = parse_digits(ascii_word);
    const std::string expected = parse_digits(ascii_transform);
    const std::string actual = direct_transform(w);

    if (actual != expected)
        fail(std::string(label) + ": transform mismatch");
    if (!whole_word_valid_incrementally(w, source))
        fail(std::string(label) + ": source condition fails");
    if (!whole_word_valid_incrementally(actual, transform))
        fail(std::string(label) + ": transform condition fails");

    std::cout << "witness check: " << label << ": PASS\n";
}

static void run_case(const CaseSpec& cs) {
    // Every condition is invariant under a bijective renaming of the source
    // alphabet.  Hence the number of valid q-ary words beginning with each
    // first symbol is equal.  We enumerate only the slice beginning with 0 and
    // multiply each level count by q.
    std::vector<State> current;
    current.push_back({std::string(1, char(0)), std::string(1, char(1))});

    std::uint64_t terminal_count = 0;
    std::string sample_word, sample_transform;

    for (int length = 2; length <= cs.terminal_length + 1; ++length) {
        std::vector<State> next;
        next.reserve(current.size() * static_cast<std::size_t>(cs.alphabet_size) / 2 + 8);

        for (const State& st : current) {
            for (int symbol = 0; symbol < cs.alphabet_size; ++symbol) {
                State child = st;
                child.word.push_back(static_cast<char>(symbol));
                if (has_forbidden_suffix(child.word, cs.source)) continue;

                // All six source conditions imply cubefreeness.
                const int next_cn = has_square_suffix(child.word) ? 2 : 1;
                child.transform.push_back(static_cast<char>(next_cn));
                if (has_forbidden_suffix(child.transform, cs.transform)) continue;

                next.push_back(std::move(child));
            }
        }
        current.swap(next);

        const std::uint64_t full_count =
            static_cast<std::uint64_t>(current.size()) * cs.alphabet_size;

        if (length == cs.terminal_length) {
            terminal_count = full_count;
            if (!current.empty()) {
                sample_word = current.front().word;
                sample_transform = current.front().transform;
            }
        }
        if (length == cs.terminal_length + 1) {
            if (terminal_count != cs.expected_terminal_count)
                fail(std::string(cs.name) + ": terminal count mismatch");
            if (full_count != 0)
                fail(std::string(cs.name) + ": claimed empty next level is nonempty");
        }
    }

    std::cout << cs.name << "\n";
    std::cout << "  count[length " << cs.terminal_length << "] = " << terminal_count << "\n";
    std::cout << "  count[length " << cs.terminal_length + 1 << "] = 0\n";
    std::cout << "  sample terminal word = " << render_digits(sample_word) << "\n";
    std::cout << "  sample transform     = " << render_digits(sample_transform) << "\n";
    std::cout << "  exhaustive search: PASS\n";
}

int main() {
    const Threshold cubefree{3,1,false};
    const Threshold overlapfree{2,1,true};
    const Threshold threeplus{3,1,true};
    const Threshold fivehalffree{5,2,false};
    const Threshold ninefourthsfree{9,4,false};
    const Threshold seventhirdsfree{7,3,false};

    core_self_tests();

    const CaseSpec cases[] = {
        {"binary cubefree source / cubefree transform",
         2, 17, cubefree, cubefree, 2},
        {"binary cubefree source / overlap-free transform",
         2, 13, cubefree, overlapfree, 6},
        {"binary (5/2)-free source / 3+-free transform",
         2, 75, fivehalffree, threeplus, 4},
        {"ternary overlap-free source / overlap-free transform",
         3, 84, overlapfree, overlapfree, 6048},
        {"ternary (9/4)-free source / overlap-free transform",
         3, 84, ninefourthsfree, overlapfree, 10368},
        {"ternary overlap-free source / (7/3)-free transform",
         3, 84, overlapfree, seventhirdsfree, 6048},
    };

    for (const CaseSpec& cs : cases) run_case(cs);

    std::cout << "\nDisplayed-example checks using the general curling-number definition\n";
    check_witness("binary length 17",
                  "00110100110010110",
                  "12121122121221221",
                  cubefree, cubefree);

    const std::string d13 = "1121122121122";
    check_witness("binary length 13 representative 1", "0110100110100", d13,
                  cubefree, overlapfree);
    check_witness("binary length 13 representative 2", "0110100110101", d13,
                  cubefree, overlapfree);
    check_witness("binary length 13 representative 3", "0110100110110", d13,
                  cubefree, overlapfree);

    const std::string w74 =
        "01100110110010011010010110010011011001011010011011001001101001011001101001";
    const std::string d75 =
        "112121221222112221122122212112221122211221222121122211222112212221212212212";
    check_witness("binary length 75 word w0", w74 + "0", d75,
                  fivehalffree, threeplus);
    check_witness("binary length 75 word w1", w74 + "1", d75,
                  fivehalffree, threeplus);

    const std::string w84 =
        "011010010200202121100200210021101001020020211011020020212110020021002112201122021100";
    const std::string d84 =
        "112112212112122112212112211212211221211212212112211212211221211221121221211212211212";
    check_witness("ternary length 84: overlap-free / overlap-free", w84, d84,
                  overlapfree, overlapfree);
    check_witness("ternary length 84: (9/4)-free / overlap-free", w84, d84,
                  ninefourthsfree, overlapfree);
    check_witness("ternary length 84: overlap-free / (7/3)-free", w84, d84,
                  overlapfree, seventhirdsfree);

    std::cout << "\nALL CHECKS PASS\n";
    return 0;
}


==> crosscheck/direct_cn_crosscheck.cpp <==
#include <algorithm>
#include <cstdint>
#include <iostream>
#include <string>
#include <vector>
using namespace std;

// Returns true iff appending the newest symbol has created an overlap.
// Since all earlier prefixes were already overlap-free, it is enough to test
// overlaps ending at the final position.  An overlap aXaXa has length 2p+1,
// where p=|aX|>=1, and is exactly a word of length 2p+1 with period p.
template <class T>
bool has_overlap_suffix(const vector<T>& s) {
    const int n = (int)s.size();
    for (int p = 1; 2 * p + 1 <= n; ++p) {
        const int start = n - (2 * p + 1);
        bool ok = true;
        for (int i = 0; i <= p; ++i) {
            if (s[start + i] != s[start + p + i]) {
                ok = false;
                break;
            }
        }
        if (ok) return true;
    }
    return false;
}

// Direct definition of the curling number:
// max k >= 1 such that S = X Y^k for some nonempty Y.
// For every possible suffix block length len, count identical consecutive
// copies of that suffix block backwards from the end, and maximize the count.
int curling_number(const vector<int>& s) {
    const int n = (int)s.size();
    int best = 1;
    for (int len = 1; len <= n; ++len) {
        int k = 1;
        while ((k + 1) * len <= n) {
            const int a = n - len;              // last copy
            const int b = n - (k + 1) * len;    // candidate preceding copy
            bool same = true;
            for (int j = 0; j < len; ++j) {
                if (s[a + j] != s[b + j]) {
                    same = false;
                    break;
                }
            }
            if (!same) break;
            ++k;
        }
        best = max(best, k);
    }
    return best;
}

struct Search {
    vector<int> w;
    vector<int> c;
    vector<unsigned long long> count_by_len;
    vector<string> example_by_len;

    explicit Search(int max_depth) : count_by_len(max_depth + 1, 0), example_by_len(max_depth + 1) {
        count_by_len[0] = 1; // empty root, not part of the requested answer
    }

    void dfs(int max_depth) {
        const int d = (int)w.size();
        if (d == max_depth) return;

        for (int a = 0; a < 3; ++a) {
            w.push_back(a);
            if (has_overlap_suffix(w)) {
                w.pop_back();
                continue;
            }

            int cn = curling_number(w);
            c.push_back(cn);
            if (has_overlap_suffix(c)) {
                c.pop_back();
                w.pop_back();
                continue;
            }

            const int nd = d + 1;
            ++count_by_len[nd];
            if (example_by_len[nd].empty()) {
                string t;
                t.reserve(nd);
                for (int x : w) t.push_back(char('0' + x));
                example_by_len[nd] = t;
            }

            dfs(max_depth);
            c.pop_back();
            w.pop_back();
        }
    }
};

int main(int argc, char** argv) {
    int max_depth = 85; // enough to certify extinction immediately after length 84
    if (argc >= 2) max_depth = stoi(argv[1]);

    Search S(max_depth);
    S.dfs(max_depth);

    int last = 0;
    for (int n = 1; n <= max_depth; ++n) {
        if (S.count_by_len[n] == 0) {
            cout << "first_zero_length " << n << "\n";
            break;
        }
        last = n;
    }
    cout << "maximum_length " << last << "\n";

    for (int n = 1; n <= max_depth; ++n) {
        cout << "count[" << n << "] " << S.count_by_len[n] << "\n";
        if (S.count_by_len[n] == 0) break;
    }
    if (last >= 1) {
        cout << "maximal_example " << S.example_by_len[last] << "\n";
        // Recompute its transform for a human-readable certificate.
        vector<int> p;
        string cs;
        for (char ch : S.example_by_len[last]) {
            p.push_back(ch - '0');
            cs += char('0' + curling_number(p));
        }
        cout << "transform " << cs << "\n";
    }
    return 0;
}


==> crosscheck/ternary_overlap_search.cpp <==
#include <algorithm>
#include <array>
#include <cstdint>
#include <fstream>
#include <iostream>
#include <set>
#include <sstream>
#include <stdexcept>
#include <string>
#include <vector>

namespace {

struct State {
    std::string word;
    std::string transform;
};

bool has_new_overlap_suffix(const std::string& s) {
    const int n = static_cast<int>(s.size());
    for (int p = 1; 2 * p + 1 <= n; ++p) {
        const int start = n - (2 * p + 1);
        bool equal = true;
        for (int t = 0; t <= p; ++t) {
            if (s[start + t] != s[start + p + t]) {
                equal = false;
                break;
            }
        }
        if (equal) return true;
    }
    return false;
}

char next_curling_digit_for_overlap_free_word(const std::string& s) {
    const int n = static_cast<int>(s.size());
    for (int p = 1; 2 * p <= n; ++p) {
        bool square = true;
        const int start = n - 2 * p;
        for (int t = 0; t < p; ++t) {
            if (s[start + t] != s[start + p + t]) {
                square = false;
                break;
            }
        }
        if (square) return '2';
    }
    return '1';
}

std::string transform_for_overlap_free_word(const std::string& w) {
    std::string d;
    d.reserve(w.size());
    for (std::size_t end = 1; end <= w.size(); ++end) {
        const std::string prefix = w.substr(0, end);
        d.push_back(next_curling_digit_for_overlap_free_word(prefix));
    }
    return d;
}

bool overlap_free_from_scratch(const std::string& s) {
    const int n = static_cast<int>(s.size());
    for (int start = 0; start < n; ++start) {
        for (int p = 1; start + 2 * p < n; ++p) {
            bool overlap = true;
            for (int t = 0; t <= p; ++t) {
                if (s[start + t] != s[start + p + t]) {
                    overlap = false;
                    break;
                }
            }
            if (overlap) return false;
        }
    }
    return true;
}

std::string canonical_under_s3(const std::string& w) {
    static constexpr std::array<std::array<char,3>,6> perms{{
        {{'0','1','2'}}, {{'0','2','1'}}, {{'1','0','2'}},
        {{'1','2','0'}}, {{'2','0','1'}}, {{'2','1','0'}}
    }};
    std::string best;
    bool first = true;
    for (const auto& perm : perms) {
        std::string v = w;
        for (char& c : v) c = perm[c - '0'];
        if (first || v < best) {
            best = std::move(v);
            first = false;
        }
    }
    return best;
}

bool uses_all_three_symbols(const std::string& w) {
    bool seen[3] = {false,false,false};
    for (char c : w) seen[c - '0'] = true;
    return seen[0] && seen[1] && seen[2];
}

void json_escape(std::ostream& os, const std::string& s) {
    os << '"';
    for (unsigned char c : s) {
        switch (c) {
            case '"': os << "\\\""; break;
            case '\\': os << "\\\\"; break;
            case '\n': os << "\\n"; break;
            case '\r': os << "\\r"; break;
            case '\t': os << "\\t"; break;
            default: os << static_cast<char>(c);
        }
    }
    os << '"';
}

} // namespace

int main(int argc, char** argv) {
    int max_n = 85;
    std::string certificate_path = "certificate.json";
    if (argc >= 2) max_n = std::stoi(argv[1]);
    if (argc >= 3) certificate_path = argv[2];
    if (max_n < 1) {
        std::cerr << "max_n must be at least 1\n";
        return 2;
    }

    // Alphabet-permutation symmetry lets us fix the first source symbol to 0.
    // For every n>=1, exactly one third of all valid labeled words begin with 0.
    std::vector<State> current{{"0", "1"}};
    std::vector<std::uint64_t> fixed_first_counts(max_n + 1, 0);
    fixed_first_counts[1] = 1;

    std::string witness84;
    std::string witness84_transform;
    std::set<std::string> canonical84;
    bool all_three84 = true;

    std::cout << "# n fixed_first_0 full_labeled\n";
    std::cout << 1 << ' ' << 1 << ' ' << 3 << '\n';

    for (int n = 2; n <= max_n; ++n) {
        std::vector<State> next;
        // This reserve is only a heuristic and does not affect correctness.
        next.reserve(current.size() * 2);

        for (const State& st : current) {
            for (char a = '0'; a <= '2'; ++a) {
                State child = st;
                child.word.push_back(a);

                // Every earlier factor was already valid, so only a newly-created
                // overlap ending at the final position can invalidate the child.
                if (has_new_overlap_suffix(child.word)) continue;

                const char c = next_curling_digit_for_overlap_free_word(child.word);
                child.transform.push_back(c);
                if (has_new_overlap_suffix(child.transform)) continue;

                next.push_back(std::move(child));
            }
        }

        current.swap(next);
        fixed_first_counts[n] = static_cast<std::uint64_t>(current.size());
        const std::uint64_t full_count = 3ULL * fixed_first_counts[n];
        std::cout << n << ' ' << fixed_first_counts[n] << ' ' << full_count << '\n';

        if (n == 84) {
            if (!current.empty()) {
                witness84 = current.front().word;
                witness84_transform = current.front().transform;
            }
            for (const State& st : current) {
                canonical84.insert(canonical_under_s3(st.word));
                all_three84 = all_three84 && uses_all_three_symbols(st.word);
            }
        }

        if (current.empty()) {
            // Prefix-closed validity implies all larger levels are also empty.
            break;
        }
    }

    // Internal sanity checks on the stored witness, if length 84 was reached.
    // The independent verifier and direct-cn cross-check do not use this shortcut.
    if (!witness84.empty()) {
        if (witness84.size() != 84 || witness84_transform.size() != 84 ||
            !overlap_free_from_scratch(witness84) ||
            !overlap_free_from_scratch(witness84_transform) ||
            transform_for_overlap_free_word(witness84) != witness84_transform) {
            throw std::runtime_error("internal witness verification failed");
        }
    }

    std::ofstream out(certificate_path);
    if (!out) {
        std::cerr << "cannot write " << certificate_path << '\n';
        return 3;
    }

    out << "{\n";
    out << "  \"alphabet\": \"012\",\n";
    out << "  \"definition\": \"w and its direct-prefix curling-number transform are both overlap-free\",\n";
    out << "  \"transform_convention\": \"C(w)[i] is the curling number of the nonempty prefix w[0..i]; no extra initial symbol\",\n";
    out << "  \"max_n_requested\": " << max_n << ",\n";
    int first_zero = 0;
    int maximum_length = 0;
    for (int n = 1; n <= max_n; ++n) {
        if (fixed_first_counts[n] == 0) {
            first_zero = n;
            break;
        }
        maximum_length = n;
    }
    out << "  \"first_zero_length\": " << first_zero << ",\n";
    out << "  \"maximum_length\": " << maximum_length << ",\n";
    out << "  \"symmetry_reduction\": \"first source symbol fixed to 0; full labeled counts equal 3 times the fixed-first counts for n>=1\",\n";
    out << "  \"fixed_first_0_counts\": [";
    for (int n = 0; n <= max_n; ++n) {
        if (n) out << ", ";
        out << fixed_first_counts[n];
    }
    out << "],\n";
    out << "  \"full_labeled_counts\": [";
    for (int n = 0; n <= max_n; ++n) {
        if (n) out << ", ";
        if (n == 0) out << 1;
        else out << 3ULL * fixed_first_counts[n];
    }
    out << "],\n";
    out << "  \"T84_full\": " << (max_n >= 84 ? 3ULL * fixed_first_counts[84] : 0) << ",\n";
    out << "  \"T85_full\": " << (max_n >= 85 ? 3ULL * fixed_first_counts[85] : 0) << ",\n";
    out << "  \"S3_orbits_at_84\": " << canonical84.size() << ",\n";
    out << "  \"all_length_84_words_use_all_three_symbols\": " << (all_three84 ? "true" : "false") << ",\n";
    out << "  \"witness84\": "; json_escape(out, witness84); out << ",\n";
    out << "  \"witness84_transform\": "; json_escape(out, witness84_transform); out << "\n";
    out << "}\n";

    std::cerr << "wrote " << certificate_path << '\n';
    if (max_n >= 85) {
        std::cerr << "T84=" << 3ULL * fixed_first_counts[84]
                  << " T85=" << 3ULL * fixed_first_counts[85]
                  << " S3_orbits_84=" << canonical84.size() << '\n';
    }
    return 0;
}


==> crosscheck/verify_certificate.py <==
#!/usr/bin/env python3
"""Independent verifier for the ternary overlap/curling certificate.

The main C++ search uses two optimizations: it fixes the first source symbol to 0
by alphabet symmetry, and on an overlap-free source it computes the next curling
symbol from the existence of a square suffix.  This verifier is intentionally
independent of the second optimization: it recomputes each curling number from
its definition during the exhaustive search.
"""

import argparse
import itertools
import json
import sys
from pathlib import Path

ALPHABET = "012"
PERMS = list(itertools.permutations(ALPHABET))


def creates_overlap_at_end(s: str) -> bool:
    """Return True iff an overlap ending at the final symbol exists."""
    n = len(s)
    for period in range(1, (n - 1) // 2 + 1):
        start = n - (2 * period + 1)
        if all(s[start + t] == s[start + period + t]
               for t in range(period + 1)):
            return True
    return False


def overlap_free_full(s: str) -> bool:
    """Check every possible overlap factor in s."""
    n = len(s)
    for start in range(n):
        max_period = (n - start - 1) // 2
        for period in range(1, max_period + 1):
            if all(s[start + t] == s[start + period + t]
                   for t in range(period + 1)):
                return False
    return True


def curling_number_exact(s: str) -> int:
    """Compute cn(s) directly from cn(S)=max{k:S=XY^k, Y nonempty}."""
    n = len(s)
    best = 1
    for block_len in range(1, n + 1):
        block = s[n - block_len:n]
        k = 1
        pos = n - 2 * block_len
        while pos >= 0 and s[pos:pos + block_len] == block:
            k += 1
            pos -= block_len
        best = max(best, k)
    return best


def transform_exact(w: str) -> str:
    return ''.join(str(curling_number_exact(w[:end]))
                   for end in range(1, len(w) + 1))


def canonical_s3(w: str) -> str:
    return min(
        w.translate(str.maketrans({'0': p[0], '1': p[1], '2': p[2]}))
        for p in PERMS
    )


def enumerate_fixed_first_zero(max_n: int):
    """Exhaustively enumerate valid prefixes with first source symbol fixed to 0."""
    states = [("0", "1")]
    counts = [0] * (max_n + 1)
    if max_n >= 1:
        counts[1] = 1
    words_at_84 = []

    for n in range(2, max_n + 1):
        nxt = []
        for w, d in states:
            for a in ALPHABET:
                child = w + a
                if creates_overlap_at_end(child):
                    continue

                # Deliberately compute the curling number from the definition.
                c = curling_number_exact(child)
                child_d = d + str(c)
                if creates_overlap_at_end(child_d):
                    continue

                nxt.append((child, child_d))

        states = nxt
        counts[n] = len(states)
        if n == 84:
            words_at_84 = states.copy()
        if not states:
            break

    return counts, words_at_84


def fail(msg: str):
    print(f"FAIL: {msg}", file=sys.stderr)
    raise SystemExit(1)


def main() -> int:
    parser = argparse.ArgumentParser(
        description="Independently verify certificate.json for the ternary 84/85 search."
    )
    parser.add_argument("certificate", nargs="?", default="certificate.json")
    args = parser.parse_args()

    cert = json.loads(Path(args.certificate).read_text())
    max_n = int(cert.get("max_n_requested", 0))
    if max_n < 85:
        fail("certificate must search through at least length 85")

    counts, words84 = enumerate_fixed_first_zero(max_n)
    full_counts = [1] + [3 * counts[n] for n in range(1, max_n + 1)]

    cert_fixed = cert.get("fixed_first_0_counts")
    cert_full = cert.get("full_labeled_counts")
    if cert_fixed != counts:
        fail("fixed-first count table differs from independent exact-cn enumeration")
    if cert_full != full_counts:
        fail("full labeled count table differs from independent exact-cn enumeration")

    first_zero = next((n for n in range(1, max_n + 1) if counts[n] == 0), 0)
    maximum_length = first_zero - 1 if first_zero else max_n
    if cert.get("first_zero_length") != first_zero:
        fail("first_zero_length differs from independent enumeration")
    if cert.get("maximum_length") != maximum_length:
        fail("maximum_length differs from independent enumeration")

    if cert.get("T84_full") != full_counts[84]:
        fail("T84_full differs from independent enumeration")
    if cert.get("T85_full") != full_counts[85]:
        fail("T85_full differs from independent enumeration")

    reps = {canonical_s3(w) for w, _ in words84}
    if cert.get("S3_orbits_at_84") != len(reps):
        fail("S3 orbit count differs from independent enumeration")

    all_three = all(set(w) == set(ALPHABET) for w, _ in words84)
    if cert.get("all_length_84_words_use_all_three_symbols") != all_three:
        fail("three-symbol usage flag differs from independent enumeration")

    witness = cert.get("witness84", "")
    if len(witness) != 84:
        fail(f"witness length is {len(witness)}, expected 84")
    if not overlap_free_full(witness):
        fail("stored witness is not overlap-free")

    exact_transform = transform_exact(witness)
    if exact_transform != cert.get("witness84_transform"):
        fail("stored witness transform differs from exact recomputation")
    if not overlap_free_full(exact_transform):
        fail("exact curling-number transform of the witness is not overlap-free")

    print("PASS")
    print(f"maximum length = {maximum_length}")
    print(f"first zero length = {first_zero}")
    print(f"|T_84| = {full_counts[84]}")
    print(f"|T_85| = {full_counts[85]}")
    print(f"S3 orbits at length 84 = {len(reps)}")
    print(f"fixed-first-0 words at length 84 = {counts[84]}")
    print(f"witness = {witness}")
    print(f"C(witness) = {exact_transform}")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> run_finite.sh <==
#!/bin/sh
set -eu
CXX=${CXX:-c++}
"$CXX" -O3 -std=c++17 -Wall -Wextra -Wpedantic bfs_verify.cpp -o bfs_verify
./bfs_verify > bfs_verify_output.new.txt
cmp bfs_verify_output.txt bfs_verify_output.new.txt
printf '%s\n' 'PASS: reproduced bfs_verify_output.txt exactly.'

